Simulations of a Partially Submerged Cylinder Subjected to Current and Waves

This paper presents a new method allowing for a numerical study of the interaction between a submerged solid structure and a current with surface waves. The method involves a Navier-Stokes equation solver for a two-fluid formulation with the Accurate Conservative Level-set (ACLS) method used for interface tracking. The solver is generalized on unstructured grids, thus enabling a boundary-fitted implementation of the FSI (Fluid-Solid Interaction). A solid, vertical, partially submerged cylinder is examined as it moves through the flume. The latter is partially filled with flowing water; waves propagating on the liquid surface impact the cylinder. Simulation results include examination of the free surface topology, air entrapment and vorticity production in the cylinder wake, as well as the pressure distribution on the solid. Numerical results are validated against an experiment performed by the same authors.

==> makeit.sh <==
#!/bin/bash
#the compilation script for a PdfLaTeX document. The compilator destination is
#set to an external path $workdir to save space e.g. on FDDs. There is a backup
#copy saved to the $workdir too, but the one compiled is the local one (FDD).
#©WA 2021-22
workdir=.

#this should regulate the BibTeX output (if not other things as well...)
export TEXMFOUTPUT=$workdir

echo 'depositing a (backup) copy of the source file in $workdir'
cp -v structimm.tex $workdir

echo 'precompiling...'
#pdflatex structimm.tex
pdflatex -output-directory $workdir structimm.tex
echo 'first bibtex...'
bibtex $workdir/structimm.aux
echo 'now repetitions...'
sync;
#pdflatex structimm.tex
pdflatex -output-directory $workdir structimm.tex
bibtex $workdir/structimm.aux

#apparently, biblatex doesn't exist anyhow in my install
biblatex $workdir/structimm.aux

sync;
#pdflatex structimm.tex
pdflatex -output-directory $workdir structimm.tex

#syncing in order to re-read the file if changed
sync;


